Understanding the Role of Human Intuition on Reliance in Human-AI Decision-Making with Explanations

AI explanations are often mentioned as a way to improve human-AI decision-making, but empirical studies have not found consistent evidence of explanations' effectiveness and, on the contrary, suggest that they can increase overreliance when the AI system is wrong. While many factors may affect reliance on AI support, one important factor is how decision-makers reconcile their own intuition -- beliefs or heuristics, based on prior knowledge, experience, or pattern recognition, used to make judgments -- with the information provided by the AI system to determine when to override AI predictions. We conduct a think-aloud, mixed-methods study with two explanation types (feature- and example-based) for two prediction tasks to explore how decision-makers' intuition affects their use of AI predictions and explanations, and ultimately their choice of when to rely on AI. Our results identify three types of intuition involved in reasoning about AI predictions and explanations: intuition about the task outcome, features, and AI limitations. Building on these, we summarize three observed pathways for decision-makers to apply their own intuition and override AI predictions. We use these pathways to explain why (1) the feature-based explanations we used did not improve participants' decision outcomes and increased their overreliance on AI, and (2) the example-based explanations we used improved decision-makers' performance over feature-based explanations and helped achieve complementary human-AI performance. Overall, our work identifies directions for further development of AI decision-support systems and explanation methods that help decision-makers effectively apply their intuition to achieve appropriate reliance on AI.

==> generate-diff.sh <==
latexpand --empty-comments sample-manuscript.tex > revision.tex
latexdiff original.tex revision.tex > diff.tex --graphics-markup=2 -p diff-preamble.tex --exclude-textcmd="section,subsection"
pdflatex diff
bibtex diff
pdflatex diff
pdflatex diff

# This is based on a script created by Jay Wang
#
# The first line creates a single tex file revision.tex that contains all of the .tex files that are included by sample-manuscript.tex
# The second compares against a similar file that was created with our submitted version and creates a diff
# The rest compiles the diff
#
# Requires the diff-preamble.tex file for styles
#
# I had to add the exclude-textcmd bit to take care of some weirdness with edits in section headers; there might be a better way to handle this
# 
# run with bash generate-diff.sh

